Automated Quality Assessment of Space-Continuous Models for Pedestrian Dynamics

In this work we propose a methodology for assessment of pedestrian models continuous in space. With respect to the Kolmogorov-Smirnov distance between two data clouds, representing for instance simulated and the corresponding empirical data, we calculate an evaluation factor between zero and one. Based on the value of the herein developed factor, we make a statement about the goodness of the model under evaluation. Moreover this process can be repeated in an automatic way in order to maximize the above mentioned factor and hence determine the optimal set of model parameters.

==> compile.sh <==

if [ $# -eq 0 ]
then
    echo "usage: $0 somefile.tex."
    exit
fi

FILE=$1
echo "got parameter <$FILE>"

if [ "$FILE" == "clean" ]
then
    echo "clean up..."
    rm -rf *.dvi *.fls *.fdb_latexmk auto  *.blg *.log *.out *.snm *.toc *.aux *.nav *.vrb *.pyg *minted* *.idx 
    exit
fi

FILE=$(basename "$FILE" | cut -d. -f1)
echo "compile $FILE"
pdflatex  $FILE
bibtex $FILE
pdflatex  $FILE
pdflatex  $FILE
echo "done!"

# open ${FILE%.tex}.pdf

